Asymptotic Structure of Graphs with the Minimum Number of Triangles

We consider the problem of minimizing the number of triangles in a graph of given order and size and describe the asymptotic structure of extremal graphs. This is achieved by characterizing the set of flag algebra homomorphisms that minimize the triangle density.

==> anc/K3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     64728,       1772]
NotebookOptionsPosition[     61898,       1695]
NotebookOutlinePosition[     62602,       1719]
CellTagsIndexPosition[     62559,       1716]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "we", " ", "express", " ", "parameters", " ", "in", " ", "terms", " ", "of",
    " ", "c", " ", "and", " ", "t"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.518770689319818*^9, 3.518770696045096*^9}, {
  3.518770780120943*^9, 3.518770787478839*^9}, {3.518771127727499*^9, 
  3.518771133861267*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "3", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"a", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{"t", ",", "2"}], "]"}], "*", 
        RowBox[{"c", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "*", "c"}]}], ")"}], " ", "t", "*", "c"}]}], ")"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.518771020568378*^9, 3.518771024267749*^9}, {
  3.542615248439759*^9, 3.542615316142626*^9}, {3.543199427446347*^9, 
  3.543199431832355*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Right", "-", 
    RowBox[{"hand", " ", "side", " ", "of", " ", 
     RowBox[{"(", "4", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"b", "=", 
   RowBox[{"Factor", "[", "\[IndentingNewLine]", 
    RowBox[{"6", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{"t", ",", "3"}], "]"}], 
        RowBox[{"c", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{"t", ",", "2"}], "]"}], 
        RowBox[{"c", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", " ", "c"}]}], ")"}]}]}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5187715997809*^9, 3.518771607069116*^9}, {
  3.54261533728046*^9, 3.542615348677083*^9}, {3.543199441086069*^9, 
  3.543199442046947*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"explicit", " ", "formula", " ", "for", " ", "c"}], "=", 
    RowBox[{"c", 
     RowBox[{"(", "x", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"cx", "=", 
   RowBox[{"c", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"a", "\[Equal]", "x"}], ",", "c"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.518770839599391*^9, 3.518770897445763*^9}, {
  3.518771038775859*^9, 3.518771039126968*^9}, {3.5187711872731752`*^9, 
  3.5187711873925467`*^9}, {3.518771534265567*^9, 3.518771534670602*^9}, {
  3.542615360689465*^9, 3.542615370869524*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"formula", " ", 
    RowBox[{"(", "13", ")"}], " ", "for", " ", 
    RowBox[{"h_t", "[", "x", "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"htx", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"b", "/.", 
     RowBox[{"c", "->", "cx"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.518770821351965*^9, 3.518770834647655*^9}, {
  3.518771056000463*^9, 3.51877108517134*^9}, {3.518771539240181*^9, 
  3.518771540129332*^9}, {3.542615394594593*^9, 3.542615396770621*^9}, {
  3.5431994711973763`*^9, 3.543199471829315*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "verify", " ", "that", " ", "the", " ", "derivative", " ", "of", " ", 
    RowBox[{"h_t", "[", "x", "]"}], " ", "is", " ", "3", 
    RowBox[{"(", 
     RowBox[{"t", "-", "1"}], ")"}], "c"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"htx", ",", "x"}], "]"}], "-", 
    RowBox[{"3", 
     RowBox[{"(", 
      RowBox[{"t", "-", "1"}], ")"}], "cx"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518771467566327*^9, 3.518771503766329*^9}, {
  3.5187715460838747`*^9, 3.518771546396475*^9}, {3.518773308967366*^9, 
  3.518773311255533*^9}, {3.518794419536689*^9, 3.518794422825466*^9}, {
  3.542615408782689*^9, 3.542615451953653*^9}, {3.542615503038252*^9, 
  3.542615532784582*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Let", " ", "hpta", " ", "denote", " ", "the", " ", "derivative", " ", 
    RowBox[{
     RowBox[{"h_t", "'"}], "[", "a", "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"hpta", "=", 
   RowBox[{"3", 
    RowBox[{"(", 
     RowBox[{"t", "-", "1"}], ")"}], "c"}]}]}]], "Input",
 CellChangeTimes->{
  3.518773333501464*^9, {3.542615541818043*^9, 3.542615560028135*^9}}],

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "/", "3"}], ")"}], "hpta"}]}]], "Input",
 CellChangeTimes->{{3.507507806691297*^9, 3.507507833111067*^9}}],

Cell[BoxData[
 RowBox[{"B", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "/", "3"}], ")"}], "a", "*", " ", "hpta"}], "-", "b"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5075077241137457`*^9, 3.507507746155774*^9}, {
  3.5119810160828648`*^9, 3.5119810212485332`*^9}}],

Cell[BoxData[
 RowBox[{"B", "/", "A"}]], "Input",
 CellChangeTimes->{{3.5133630648889093`*^9, 3.513363065390346*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"assignment", " ", 
    RowBox[{"(", "27", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"z", "=", 
    RowBox[{"phi1e", "/", "A"}]}], ";", 
   RowBox[{"mu", "=", 
    RowBox[{"B", "/", 
     RowBox[{"A", "^", "2"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.507507897445178*^9, 3.507507900014249*^9}, {
  3.542615582032014*^9, 3.542615591992138*^9}, {3.542615641154746*^9, 
  3.542615642028387*^9}, {3.5431994906348143`*^9, 3.5431994922814407`*^9}, {
  3.620173202264192*^9, 3.620173202912011*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eta", "[", 
     RowBox[{"t", "-", "1"}], "]"}], "=", 
    RowBox[{"1", "/", "2"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.511981112379133*^9, 3.511981167610268*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"checking", " ", "that", " ", "eta_", 
     RowBox[{"{", 
      RowBox[{"t", "-", "1"}], "}"}], " ", "is", " ", "indeed", " ", 
     RowBox[{"1", "/", "2"}]}], ",", " ", 
    RowBox[{"ie", " ", "that", " ", 
     RowBox[{"(", "30", ")"}], " ", "holds"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"eta", "[", 
        RowBox[{"t", "-", "1"}], "]"}], "-", "mu"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"eta", "[", 
        RowBox[{"t", "-", "1"}], "]"}], ")"}], "^", "2"}]}], "-", "1", "+", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"t", "-", "1"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.511981170850019*^9, 3.511981222993676*^9}, {
  3.511981256958352*^9, 3.511981259028555*^9}, {3.518795991650158*^9, 
  3.5187959994255133`*^9}, {3.542615608538008*^9, 3.54261561440222*^9}, {
  3.542660804613703*^9, 3.5426608064836397`*^9}, {3.543199505664124*^9, 
  3.5431995071499357`*^9}, {3.6201732137881737`*^9, 3.620173217026289*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"base", " ", "case", " ", "of", " ", "Claim", " ", "4.3"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"b", "-", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"t", "-", "r", "+", "2"}], ")"}], "c", "*", "a"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "-", "r", "+", "3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"t", "-", "r", "+", "2"}], ")"}], 
      RowBox[{"c", "^", "2"}]}]}], "/.", 
    RowBox[{"r", "\[Rule]", "3"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518795777091357*^9, 3.518795821271302*^9}, {
   3.51879601531991*^9, 3.518796139845446*^9}, {3.518796180367923*^9, 
   3.518796246880939*^9}, {3.518796290591462*^9, 3.518796290842289*^9}, 
   3.518796460200205*^9, {3.542615663359424*^9, 3.542615666108392*^9}, {
   3.543199511352635*^9, 3.5431995126017036`*^9}, {3.620526943312495*^9, 
   3.6205269435439796`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Claim", " ", "4.3"}], ":", " ", 
     RowBox[{"verifying", " ", 
      RowBox[{"(", "34", ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"ie", " ", "that", " ", "gamma"}], "=", 
     RowBox[{
      RowBox[{"c", "/", 
       RowBox[{"psi", "^", "1"}]}], 
      RowBox[{"(", "e", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"psi", "[", "rho", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "-", "mu"}], ")"}], "/", 
     RowBox[{"z", "^", "2"}]}]}], ";", 
   RowBox[{"gamma", "=", 
    RowBox[{"c", "/", "phi1e"}]}], ";", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{"t", "-", "1"}], ",", "2"}], "]"}], "*", 
         RowBox[{"gamma", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "-", "1"}], ")"}], "*", "gamma", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", "1"}], ")"}], "*", "gamma"}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"psi", "[", "rho", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.518796537093771*^9, {3.518796603542069*^9, 3.518796655023485*^9}, {
   3.5187966872518263`*^9, 3.5187966875352993`*^9}, {3.51899918760881*^9, 
   3.5189991947442837`*^9}, {3.542615682784774*^9, 3.542615687466786*^9}, {
   3.543199524418928*^9, 3.543199525695738*^9}, {3.620173233985345*^9, 
   3.6201732342891283`*^9}, {3.620526980658051*^9, 3.620526980946013*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"functions", " ", "for", " ", "manipulating", " ", "flags"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.518794202311681*^9, 3.518794230988744*^9}}],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<Combinatorica`\>\"", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"flags", " ", "are", " ", "represented", " ", "as", " ", 
    RowBox[{"faModel", "[", 
     RowBox[{"A", ",", "t"}], "]"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "where", " ", "A", " ", "is", " ", "the", " ", "adjacency", " ", 
      "matrix", " ", "and", "\[IndentingNewLine]", "vertices", " ", "1"}], 
     ".."}], "t", " ", "are", " ", "the", " ", "labeled", " ", "ones"}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5064939912725363`*^9, 3.506494125448154*^9}, {
  3.5065272992151814`*^9, 3.506527324179534*^9}, {3.51878145286792*^9, 
  3.518781533889554*^9}, {3.5187860648308268`*^9, 3.518786083652471*^9}, {
  3.518999219364324*^9, 3.5189992201650743`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"for", " ", "clarity"}], ",", " ", 
   RowBox[{
   "many", " ", "consistency", " ", "checks", " ", "are", " ", "omitted", " ",
     "and", " ", "no", " ", "attempt", " ", "to", " ", "optimize", " ", "for",
     " ", "efficiency", " ", "is", " ", "made"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.518781577126535*^9, 3.5187816347136517`*^9}, {
  3.518785100586532*^9, 3.5187851096833344`*^9}, {3.5189992379640102`*^9, 
  3.518999240495943*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "number", " ", "of", " ", "vertices", " ", "of", " ", "a", " ",
     "flag"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"faOrder", "[", "f_faModel", "]"}], ":=", 
   RowBox[{"Length", "[", 
    RowBox[{"f", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5064941818924294`*^9, 3.5064941885494843`*^9}, {
   3.506494241049343*^9, 3.506494349783695*^9}, 3.5065127519363728`*^9, {
   3.518781545210655*^9, 3.518781574294149*^9}, 3.518781641359332*^9, {
   3.542615715750516*^9, 3.542615717998377*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"faRelabel", "[", 
   RowBox[{"adj_List", ",", "tuple_List"}], "]"}], ":=", 
  RowBox[{"adj", "[", 
   RowBox[{"[", 
    RowBox[{"tuple", ",", "tuple"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.506730691485601*^9, 3.5067306959889*^9}, {
  3.506731170788063*^9, 3.506731171880925*^9}, {3.506731360389412*^9, 
  3.506731360513214*^9}, {3.518782150733197*^9, 3.518782153658025*^9}, {
  3.51878225809533*^9, 3.518782259819954*^9}, {3.518782380982918*^9, 
  3.5187823826632853`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "checking", " ", "if", " ", "two", " ", "flags", " ", "are", " ", 
    "isomorphic"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"faIsomorphismQ", "[", 
    RowBox[{"f1_faModel", ",", "f2_faModel"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v", "=", 
        RowBox[{"faOrder", "[", "f1", "]"}]}], ",", 
       RowBox[{"t", "=", 
        RowBox[{"f1", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", "p"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "!=", 
          RowBox[{"faOrder", "[", "f2", "]"}]}], " ", "||", " ", 
         RowBox[{"t", "!=", 
          RowBox[{"f2", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "False", "]"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"permutations", " ", 
        RowBox[{"of", " ", "[", "v", "]"}], " ", "fixing", " ", "the", " ", 
        "t", " ", "labeled", " ", "vertices"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Range", "[", "t", "]"}], ",", "#"}], "]"}], "&"}], ",", 
         RowBox[{"Permutations", "[", 
          RowBox[{"Range", "[", 
           RowBox[{
            RowBox[{"t", "+", "1"}], ",", "v"}], "]"}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"Apply", "[", 
       RowBox[{"Or", ",", "\[IndentingNewLine]", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"faRelabel", "[", 
              RowBox[{
               RowBox[{"f2", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "]"}], "\[Equal]", 
             RowBox[{"f1", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "&"}], ",", "p"}], 
         "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.507133774742311*^9, 3.507133791243372*^9}, {
  3.518032701147388*^9, 3.518032702275738*^9}, {3.542615731189411*^9, 
  3.54261574134538*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"density", " ", "of", " ", "f1", " ", "in", " ", "f2"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"faDensity", "[", 
    RowBox[{"f1_faModel", ",", "f2_faModel"}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "=", 
        RowBox[{"f1", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"v1", "=", 
        RowBox[{"faOrder", "[", "f1", "]"}]}], ",", 
       RowBox[{"v2", "=", 
        RowBox[{"faOrder", "[", "f2", "]"}]}], ",", "p"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"v2", "<", "v1"}], ",", 
        RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"t", "\[NotEqual]", 
         RowBox[{"f2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"all", " ", "v1"}], "-", 
        RowBox[{"subsets", " ", 
         RowBox[{"of", " ", "[", "v2", "]"}], " ", 
         RowBox[{"containing", " ", "[", "t", "]"}]}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Range", "[", "t", "]"}], ",", "#"}], "]"}], "&"}], ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"t", "+", "1"}], ",", "v2"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"v1", "-", "t"}], "}"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"p", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"faIsomorphismQ", "[", 
            RowBox[{"f1", ",", "\[IndentingNewLine]", 
             RowBox[{"faModel", "[", 
              RowBox[{
               RowBox[{"faRelabel", "[", 
                RowBox[{
                 RowBox[{"f2", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "]"}], ",", 
               "t"}], "]"}]}], "]"}], "&"}]}], "]"}], "]"}], "/", 
       "\[IndentingNewLine]", 
       RowBox[{"Length", "[", "p", "]"}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.507153879128175*^9, 3.507153982109756*^9}, {
  3.5071540240946407`*^9, 3.507154029087302*^9}, {3.50715407420293*^9, 
  3.507154074570574*^9}, {3.507154106675305*^9, 3.507154127073512*^9}, {
  3.507154163220992*^9, 3.507154163747159*^9}, {3.507154227075885*^9, 
  3.507154230900792*^9}, {3.507154301852272*^9, 3.507154325651079*^9}, {
  3.518782434130447*^9, 3.518782450135439*^9}, {3.542615748800976*^9, 
  3.542615757918771*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "special", " ", "case", " ", "of", " ", "joint", " ", 
    "density", " ", "of", " ", "f1", " ", "and", " ", "f2", " ", "in", " ", 
    "f0", " ", "that", " ", "is", " ", "needed", " ", "for", " ", 
    "faMultiply"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"faDensity", "[", 
    RowBox[{"f0_faModel", ",", "f1_faModel", ",", "f2_faModel"}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "=", 
        RowBox[{"f2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"v0", "=", 
        RowBox[{"faOrder", "[", "f0", "]"}]}], ",", 
       RowBox[{"v1", "=", 
        RowBox[{"faOrder", "[", "f1", "]"}]}], ",", 
       RowBox[{"v2", "=", 
        RowBox[{"faOrder", "[", "f2", "]"}]}], ",", "p"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"f0", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[NotEqual]", "t"}], " ", "||", 
         " ", 
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[NotEqual]", "t"}]}], ",", 
        RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"v2", "\[NotEqual]", 
         RowBox[{"v0", "+", "v1", "-", "t"}]}], ",", 
        RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{"Subsets", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"t", "+", "1"}], ",", "v2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"v1", "-", "t"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"p", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"faIsomorphismQ", "[", 
              RowBox[{"f1", ",", "\[IndentingNewLine]", 
               RowBox[{"faModel", "[", 
                RowBox[{
                 RowBox[{"faRelabel", "[", 
                  RowBox[{
                   RowBox[{"f2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "t", "]"}], ",", "#"}], "]"}]}], 
                  "]"}], ",", "t"}], "]"}]}], "]"}], "&&", 
             "\[IndentingNewLine]", 
             RowBox[{"faIsomorphismQ", "[", 
              RowBox[{"f0", ",", "\[IndentingNewLine]", 
               RowBox[{"faModel", "[", 
                RowBox[{
                 RowBox[{"faRelabel", "[", 
                  RowBox[{
                   RowBox[{"f2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "t", "]"}], ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{
                    RowBox[{"t", "+", "1"}], ",", "v2"}], "]"}], ",", "#"}], 
                    "]"}]}], "]"}]}], "]"}], ",", "t"}], "]"}]}], "]"}]}], 
            "\[IndentingNewLine]", ")"}], "&"}]}], "]"}], "]"}], "/", 
       "\[IndentingNewLine]", 
       RowBox[{"Length", "[", "p", "]"}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.507154515168084*^9, 3.5071547707475357`*^9}, {
   3.507154823477805*^9, 3.507154832188798*^9}, {3.507154871355647*^9, 
   3.507154871708749*^9}, {3.507154972030007*^9, 3.507154972714389*^9}, {
   3.507155107203319*^9, 3.5071551352711973`*^9}, {3.5071553405547123`*^9, 
   3.507155413648182*^9}, {3.507155934787445*^9, 3.507155958087407*^9}, {
   3.507156995269989*^9, 3.507157002225691*^9}, {3.518782480382388*^9, 
   3.518782494873928*^9}, {3.54261156122261*^9, 3.5426116243218193`*^9}, {
   3.542615764152042*^9, 3.542615782866701*^9}, 3.543199546515711*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"faSameTypeQ", "[", 
   RowBox[{"f1_faModel", ",", "f2_faModel"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"t", "=", 
      RowBox[{"f1", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{"t", "!=", 
        RowBox[{"f2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "False", "]"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"faRelabel", "[", 
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"Range", "[", "t", "]"}]}], "]"}], "\[Equal]", 
      RowBox[{"faRelabel", "[", 
       RowBox[{
        RowBox[{"f2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"Range", "[", "t", "]"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.518032721246356*^9, 3.518032721563115*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"we", " ", "have", " ", "all", " ", "flags", " ", "enumerated"}], 
    ";", " ", 
    RowBox[{
    "this", " ", "function", " ", "finds", " ", "the", " ", "index", " ", 
     "of", " ", "f"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"faFindInUniverseN", "[", "f_faModel", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "i", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"i", "=", 
       RowBox[{"LengthWhile", "[", 
        RowBox[{"faUniverseModels", ",", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"faIsomorphismQ", "[", 
            RowBox[{"f", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"i", "==", 
         RowBox[{"Length", "[", "faUniverseModels", "]"}]}], ",", " ", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"i", "+", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.54261579770225*^9, 3.5426158509748*^9}, {
  3.620527058538495*^9, 3.620527065148822*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "there", " ", "may", " ", "be", " ", "different", " ", "ways", " ", "to", 
     " ", "represent", " ", "the", " ", "same", " ", "flag"}], ";", 
    RowBox[{
    "the", " ", "canonical", " ", "one", " ", "is", " ", "the", " ", "one", 
     " ", "that", " ", "is", " ", "stored"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"faCanonicalForm", "[", "f_faModel", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "i", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"i", "=", 
       RowBox[{"faFindInUniverseN", "[", "f", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"faUniverseModels", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.507164489572625*^9, 3.507164588179577*^9}, {
  3.542615872016862*^9, 3.542615912014306*^9}, {3.542660838262705*^9, 
  3.542660849177762*^9}, {3.542660903158578*^9, 3.5426609039481173`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "expand", " ", "f", " ", "as", " ", "a", " ", "linear", " ", 
     "combinations", " ", "of", " ", "order"}], "-", 
    RowBox[{"l", " ", "flags"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"faToCommonOrder", "[", 
      RowBox[{"f_faModel", ",", "l_Integer"}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"faOrder", "[", "f", "]"}], "==", "l"}], ",", 
         RowBox[{"Return", "[", "f", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Apply", "[", 
        RowBox[{"Plus", ",", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"faDensity", "[", 
              RowBox[{"f", ",", "#"}], "]"}], "*", "#"}], "&"}], ",", 
           RowBox[{"Select", "[", 
            RowBox[{"faUniverseModels", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"faOrder", "[", "#", "]"}], "\[Equal]", "l"}], "&&", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
                RowBox[{"f", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}]}], "&"}]}], 
            "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", ")"}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"faToCommonOrder", "[", 
      RowBox[{
       RowBox[{"Plus", "[", 
        RowBox[{"x_", ",", "y___"}], "]"}], ",", "l_Integer"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"faToCommonOrder", "[", 
       RowBox[{"x", ",", "l"}], "]"}], "+", 
      RowBox[{"faToCommonOrder", "[", 
       RowBox[{
        RowBox[{"Plus", "[", "y", "]"}], ",", "l"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"faToCommonOrder", "[", 
      RowBox[{
       RowBox[{"Times", "[", 
        RowBox[{"x_", ",", "f_faModel"}], "]"}], ",", "l_Integer"}], "]"}], ":=", 
     RowBox[{"Expand", "[", 
      RowBox[{"x", "*", 
       RowBox[{"faToCommonOrder", "[", 
        RowBox[{"f", ",", "l"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"faToCommonOrder", "[", 
     RowBox[{"x_", ",", "l_Integer"}], "]"}], ":=", "x"}]}]}]], "Input",
 CellChangeTimes->{{3.507127769937031*^9, 3.50712779082432*^9}, {
  3.5071345254067802`*^9, 3.507134584003332*^9}, {3.507157036777874*^9, 
  3.507157039017212*^9}, {3.51878400179537*^9, 3.518784041153039*^9}, {
  3.518785769274184*^9, 3.518785772613011*^9}, {3.542615919575015*^9, 
  3.542615937060466*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"multiplication", " ", "of", " ", "two", " ", "flags"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"faMultiply", "[", 
    RowBox[{"f1_faModel", ",", "f2_faModel"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v1", "=", 
        RowBox[{"faOrder", "[", "f1", "]"}]}], ",", 
       RowBox[{"v2", "=", 
        RowBox[{"faOrder", "[", "f2", "]"}]}], ",", "l", ",", 
       RowBox[{"t", "=", 
        RowBox[{"f1", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", "p", ",", "iso", ",", 
       RowBox[{"prod", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"l", "=", 
       RowBox[{"v1", "+", "v2", "-", "t"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"faUniverseModels", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"faSameTypeQ", "[", 
             RowBox[{"f1", ",", "#"}], "]"}], "&&", 
            RowBox[{
             RowBox[{"faOrder", "[", "#", "]"}], "\[Equal]", "l"}]}], ")"}], 
          "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"faDensity", "[", 
              RowBox[{"f1", ",", "f2", ",", "#"}], "]"}], "*", "#"}], ")"}], 
           "&"}], ",", "p"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.518032728467565*^9, 3.5180327342980623`*^9}, {
   3.518785266277061*^9, 3.518785272488311*^9}, {3.542615940769927*^9, 
   3.542615949481346*^9}, 3.542660868294771*^9, {3.5426609245894814`*^9, 
   3.542660925368204*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"some", " ", "general", " ", "rules"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"faModel", "/:", 
    RowBox[{"f_faModel", "*", "g_faModel"}], ":=", 
    RowBox[{"faMultiply", "[", 
     RowBox[{"f", ",", "g"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"faModel", "/:", 
    RowBox[{"Power", "[", 
     RowBox[{"f_faModel", ",", "n_Integer"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", 
     RowBox[{"Times", ",", "1", ",", 
      RowBox[{"Table", "[", 
       RowBox[{"f", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.505425877938336*^9, 3.505425899318811*^9}, {
   3.507157099352841*^9, 3.507157106743437*^9}, {3.507157136831399*^9, 
   3.507157149948496*^9}, 3.5131690362115297`*^9, 3.5187826591316*^9, 
   3.542611292896884*^9, {3.542615956382912*^9, 3.542615969086116*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "averaging", " ", 
     RowBox[{"operator", " ", "[", 
      RowBox[{"[", "...", "]"}], "]"}]}], ":", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "target", " ", "type", " ", "is", " ", "induced", " ", "by", " ", "1"}],
       ".."}], "l"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"faAverage", "[", 
     RowBox[{"f_faModel", ",", "l_Integer"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "=", 
         RowBox[{"f", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"v", "=", 
         RowBox[{"faOrder", "[", "f", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"t", "==", "l"}], ",", 
         RowBox[{"Return", "[", "f", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{"Permutations", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{
            RowBox[{"l", "+", "1"}], ",", "v"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", "-", "l"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Select", "[", 
            RowBox[{"p", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"faIsomorphismQ", "[", 
                RowBox[{"f", ",", "\[IndentingNewLine]", 
                 RowBox[{"faModel", "[", 
                  RowBox[{
                   RowBox[{"faRelabel", "[", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "l", "]"}], ",", "#", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{
                    RowBox[{"l", "+", "1"}], ",", "v"}], "]"}], ",", "#"}], 
                    "]"}]}], "]"}]}], "]"}], ",", "t"}], "]"}]}], "]"}], 
               ")"}], "&"}]}], "\[IndentingNewLine]", "]"}], "]"}], "/", 
          RowBox[{"Length", "[", "p", "]"}]}], ")"}], "\[IndentingNewLine]", 
        "*", 
        RowBox[{"faCanonicalForm", "[", 
         RowBox[{"faModel", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "l"}], "]"}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"some", " ", "general", " ", "rules"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"faAverage", "[", 
      RowBox[{
       RowBox[{"Plus", "[", 
        RowBox[{"x_", ",", "y___"}], "]"}], ",", "l_Integer"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"faAverage", "[", 
       RowBox[{"x", ",", "l"}], "]"}], "+", 
      RowBox[{"faAverage", "[", 
       RowBox[{
        RowBox[{"Plus", "[", "y", "]"}], ",", "l"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"faAverage", "[", 
      RowBox[{
       RowBox[{"Times", "[", 
        RowBox[{"x_", ",", "f_faModel"}], "]"}], ",", "l_Integer"}], "]"}], ":=", 
     RowBox[{"Expand", "[", 
      RowBox[{"x", "*", 
       RowBox[{"faAverage", "[", 
        RowBox[{"f", ",", "l"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"faAverage", "[", 
      RowBox[{"x_", ",", "l_Integer"}], "]"}], ":=", "x"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.507161519822631*^9, 3.5071615556882267`*^9}, {
   3.507164630816806*^9, 3.507164644099621*^9}, {3.518785301315486*^9, 
   3.518785308062696*^9}, {3.518785343474853*^9, 3.518785376065847*^9}, 
   3.51878568004004*^9, {3.518998561172827*^9, 3.51899858257008*^9}, {
   3.542615975804438*^9, 3.542616006359965*^9}, {3.5426609614826193`*^9, 
   3.5426609624724073`*^9}, 3.6205270958320093`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "generate", " ", "all", " ", "graphs", " ", "of", " ", "order", " ", "at", 
    " ", "most", " ", "5", " ", "and", " ", "with", " ", "at", " ", "most", 
    " ", "2", " ", "labeled", " ", "vertices"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", ",", "f", ",", "g", ",", "v1", ",", "lis"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"faUniverseModels", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"faUniverseModels", "=", "\[IndentingNewLine]", 
        RowBox[{"Join", "[", 
         RowBox[{"faUniverseModels", ",", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"faModel", "[", 
              RowBox[{
               RowBox[{"ToAdjacencyMatrix", "[", "#", "]"}], ",", "0"}], 
              "]"}], "&"}], ",", 
            RowBox[{"ListGraphs", "[", "i", "]"}]}], "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "5"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"l", "=", 
      RowBox[{"Length", "[", "faUniverseModels", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "=", 
         RowBox[{"faUniverseModels", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"v1", "=", 
         RowBox[{"faOrder", "[", "f", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"lis", "=", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "v1", "]"}], ",", "#"}], "]"}]}], 
                "]"}], "&"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Permutations", "[", 
               RowBox[{
                RowBox[{"Range", "[", "v1", "]"}], ",", 
                RowBox[{"{", "t1", "}"}]}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"g", "=", 
               RowBox[{"faModel", "[", 
                RowBox[{
                 RowBox[{"faRelabel", "[", 
                  RowBox[{
                   RowBox[{"f", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"lis", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", "t1"}], 
                "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"faFindInUniverseN", "[", "g", "]"}], "\[Equal]", 
                 RowBox[{"-", "1"}]}], ",", 
                RowBox[{"faUniverseModels", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"faUniverseModels", ",", "g"}], "]"}]}]}], "]"}]}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"Length", "[", "lis", "]"}]}], "}"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"t1", ",", 
            RowBox[{"Min", "[", 
             RowBox[{"2", ",", "v1"}], "]"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "l"}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.5054152483913507`*^9, {3.5054153363794527`*^9, 3.505415356570973*^9}, 
   3.505416644040572*^9, {3.506494445020399*^9, 3.506494457807917*^9}, {
   3.506520669066042*^9, 3.506520692829253*^9}, {3.506733067538458*^9, 
   3.506733087237886*^9}, {3.506733153444495*^9, 3.506733169909865*^9}, {
   3.506735315653824*^9, 3.506735386707473*^9}, 3.518782092152596*^9, {
   3.518785026771603*^9, 3.518785071217772*^9}, {3.518999340372653*^9, 
   3.518999415452157*^9}, {3.518999517989917*^9, 3.518999525384448*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"some", " ", "special", " ", "flags"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5187830168982067`*^9, 3.518783029640996*^9}, {
  3.518783508834902*^9, 3.518783523318774*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"0", "-", 
    RowBox[{"flag", " ", "K_", "2", " ", 
     RowBox[{"(", 
      RowBox[{"ie", " ", "edge"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"k2", "=", 
    RowBox[{"faModel", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "0"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5187830119412947`*^9, 3.5187830540485067`*^9}, 
   3.518783169947485*^9, {3.542616030873464*^9, 3.542616059580292*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"0", "-", 
    RowBox[{"flag", " ", "K_", "3", " ", 
     RowBox[{"(", 
      RowBox[{"ie", " ", "triangle"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"k3", "=", 
    RowBox[{"faModel", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", "0"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.518783061869233*^9, 3.518783079991623*^9}, 
   3.518783172286862*^9, {3.5187834362385178`*^9, 3.51878343824629*^9}, {
   3.542616042443895*^9, 3.542616067862843*^9}, 3.542660984060004*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"triangle", " ", "with", " ", "1", " ", "labeled", " ", "vertex"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"k31", "=", 
    RowBox[{"faModel", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", "1"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5187835347930927`*^9, 3.5187835574022617`*^9}, {
  3.51878394136716*^9, 3.51878394165769*^9}, {3.54261607065829*^9, 
  3.542616082604068*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "triangle", " ", "with", " ", "2", " ", "labeled", " ", "vertices"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"k3E", "=", 
    RowBox[{"faModel", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", "2"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.518783548574438*^9, 3.518783551115745*^9}, {
  3.542616086872537*^9, 3.54261609529836*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"edge", " ", "with", " ", "one", " ", "labeled", " ", "vertex"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"e", "=", 
    RowBox[{"faModel", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5187831515758057`*^9, 3.518783174977791*^9}, {
  3.542616100944171*^9, 3.54261610756061*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"0", "-", 
    RowBox[{"flag", " ", "K_", "4"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"k4", "=", 
    RowBox[{"faModel", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
      "0"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.518783647211377*^9, 3.51878368043426*^9}, {
  3.542616109462355*^9, 3.542616119436144*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"complement", " ", "of", " ", "the", " ", "3"}], "-", 
     RowBox[{"vertex", " ", "path"}]}], ";", 
    RowBox[{
    "faCanonicalForm", " ", "is", " ", "needed", " ", "if", " ", "there", " ",
      "are", " ", "more", " ", "than", " ", "one", " ", "way", " ", "to", " ",
      "write", " ", 
     RowBox[{"flag", "'"}], "s", " ", "adjacency", " ", "matrix"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"barp3", "=", 
    RowBox[{"faCanonicalForm", "[", 
     RowBox[{"faModel", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", "0"}], 
      "]"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.518783239036056*^9, 3.518783340611916*^9}, {
  3.518783457288788*^9, 3.5187834775681143`*^9}, {3.518783581527956*^9, 
  3.5187835882124662`*^9}, {3.542616129659417*^9, 3.542616146251312*^9}, {
  3.620527224558082*^9, 3.620527273059621*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"complement", " ", "of", " ", "the", " ", "3"}], "-", 
    RowBox[{"vertex", " ", "path", " ", "of", " ", "type", " ", "E", " ", 
     RowBox[{"(", 
      RowBox[{
      "ie", " ", "with", " ", "2", " ", "adjacent", " ", "vertices", " ", 
       "labeled"}], " "}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"barp3E", "=", 
    RowBox[{"faCanonicalForm", "[", 
     RowBox[{"faModel", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", "2"}], 
      "]"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.518783597912313*^9, 3.5187836017076693`*^9}, {
  3.5426113385282707`*^9, 3.5426113904682493`*^9}, {3.542616160463145*^9, 
  3.5426161722785*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"complement", " ", "of", " ", "the", " ", "claw", " ", "K_", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"bark13", "=", 
    RowBox[{"faCanonicalForm", "[", 
     RowBox[{"faModel", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       "0"}], "]"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.518783720603158*^9, 3.518783810673221*^9}, {
  3.518998141459209*^9, 3.518998141856723*^9}, {3.518999568051462*^9, 
  3.518999568437495*^9}, {3.542616178731212*^9, 3.542616180172167*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "verifying", " ", "some", " ", "flag", " ", "algebra", " ", "identities", 
   " ", "from", " ", "the", " ", "paper"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.51879437288004*^9, 3.518794386401908*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"(", "18", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   RowBox[{"faToCommonOrder", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"3", 
       RowBox[{"faAverage", "[", 
        RowBox[{
         RowBox[{"e", "*", "k31"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{"3", 
       RowBox[{"faAverage", "[", 
        RowBox[{
         RowBox[{"barp3E", "*", "k3E"}], ",", "0"}], "]"}]}], "-", 
      RowBox[{"2", "k3"}], "-", "k4", "-", 
      RowBox[{"bark13", "/", "4"}]}], ",", "4"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518783862245727*^9, 3.518783910096973*^9}, {
  3.518784106958548*^9, 3.518784140763207*^9}, {3.51878428728811*^9, 
  3.518784287671525*^9}, {3.5189981482943068`*^9, 3.518998148852042*^9}, {
  3.542616301739814*^9, 3.542616308692085*^9}, {3.543199627734182*^9, 
  3.543199629717682*^9}, {3.619696435935788*^9, 3.6196964402178383`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"(", "19", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   RowBox[{"faToCommonOrder", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"barp3", "/", "3"}], "+", 
      RowBox[{"2", 
       RowBox[{"faAverage", "[", 
        RowBox[{
         RowBox[{"e", "^", "2"}], ",", "0"}], "]"}]}], "-", "k2", "-", "k3"}],
      ",", "3"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518783180562852*^9, 3.5187832263429003`*^9}, {
  3.518783349278545*^9, 3.5187834234008417`*^9}, {3.5187841532276983`*^9, 
  3.518784163455599*^9}, {3.542616194911619*^9, 3.542616197529306*^9}, {
  3.542616251941542*^9, 3.542616258026749*^9}, {3.542660991671599*^9, 
  3.542660994736919*^9}, {3.543199618986343*^9, 3.543199620385159*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", "20", ")"}], " ", "is", " ", "equality", " ", "for", " ", 
    "extremal", " ", "constructions"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"hpta", "+", 
       RowBox[{"3", "a"}], "-", "2"}], ")"}], "*", "b"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "a"}], "-", "1"}], ")"}], "*", "hpta"}], "+", 
      RowBox[{"24", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"t", ",", "4"}], "]"}], 
          RowBox[{"c", "^", "4"}]}], "+", 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"t", ",", "3"}], "]"}], 
          RowBox[{"c", "^", "3"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"t", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.61969734104335*^9, 3.619697557747294*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "some", " ", "flags", " ", "appearing", " ", "in", " ", "Claim", " ", 
   "4.6"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5189972818079453`*^9, 3.518997305469894*^9}, {
  3.542611819708301*^9, 3.5426118203254213`*^9}, {3.54261632484114*^9, 
  3.542616327402451*^9}, {3.543199636533453*^9, 3.543199637392099*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"p4Ec", "=", 
   RowBox[{"faCanonicalForm", "[", 
    RowBox[{"faModel", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
      "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.518794245903604*^9, 3.518794247867322*^9}, {
  3.518997332861519*^9, 3.51899736160793*^9}, {3.518997394270658*^9, 
  3.518997427903216*^9}, {3.5189974794107018`*^9, 3.518997501910537*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"p4Eb", "=", 
   RowBox[{"faCanonicalForm", "[", 
    RowBox[{"faModel", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
      "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.518997492598402*^9, 3.518997546860536*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FE", "=", 
   RowBox[{"faCanonicalForm", "[", 
    RowBox[{"faModel", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
      "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.518997555282629*^9, 3.518997555608679*^9}, {
  3.5189975856168823`*^9, 3.5189976250687*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"quantum", " ", "graph", " ", 
    RowBox[{"f", "^", "E"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fE", "=", 
    RowBox[{
     RowBox[{"p4Ec", "/", "2"}], "-", 
     RowBox[{"p4Eb", "/", "2"}], "-", "FE"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.518997628589403*^9, 3.518997655830068*^9}, {
  3.542616348106772*^9, 3.542616356694449*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "two", " ", "special", " ", "graphs", " ", "G_", "1", " ", 
    "and", " ", "G_", "2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"g1", "=", 
     RowBox[{"faCanonicalForm", "[", "\[IndentingNewLine]", 
      RowBox[{"faModel", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}]}], 
         "}"}], ",", "0"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g2", "=", 
     RowBox[{"faCanonicalForm", "[", "\[IndentingNewLine]", 
      RowBox[{"faModel", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}]}], 
         "}"}], ",", "0"}], "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.542611445544758*^9, 3.542611454983418*^9}, {
   3.542616369154972*^9, 3.542616385871295*^9}, 3.542616854275726*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"K_", "5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"the", " ", "5"}], "-", "clique"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"k5", "=", "\[IndentingNewLine]", 
    RowBox[{"faModel", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}]}], 
       "}"}], ",", "0"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.518998314180339*^9, 3.518998330263672*^9}, {
  3.542616394273711*^9, 3.54261643081044*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"(", "40", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   RowBox[{"faToCommonOrder", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{"faAverage", "[", 
        RowBox[{
         RowBox[{"e", "*", "k31"}], ",", "0"}], "]"}]}], "-", 
      RowBox[{"faAverage", "[", 
       RowBox[{"fE", ",", "0"}], "]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "/", "3"}], ")"}], "k3"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", "3"}], ")"}], "k4"}], "+", 
      RowBox[{"bark13", "/", "3"}]}], ",", "4"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518997672814492*^9, 3.5189977238650713`*^9}, {
  3.5189977541806927`*^9, 3.51899776634979*^9}, {3.518997883188656*^9, 
  3.518997883895665*^9}, {3.51899802072906*^9, 3.518998022238686*^9}, {
  3.542616557167568*^9, 3.54261656336096*^9}, {3.54261664811838*^9, 
  3.542616648789949*^9}, {3.543199660933189*^9, 3.543199662338686*^9}, {
  3.6201733255133877`*^9, 3.62017332663374*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", "41", ")"}], " ", "-", " ", 
    RowBox[{
    "here", " ", "is", " ", "it", " ", "enough", " ", "to", " ", "show", " ", 
     "that", " ", "every", " ", "coeffient", " ", "in", " ", "g", " ", "is", 
     " ", "non"}], "-", "positive"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"faToCommonOrder", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"faAverage", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"fE", "*", "k3E"}], "]"}], ",", "0"}], "]"}], "-", 
        RowBox[{"faAverage", "[", 
         RowBox[{
          RowBox[{"k31", "*", "k31"}], ",", "0"}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"g1", "+", "g2"}], ")"}], "/", "60"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k4", "/", "2"}], "+", 
          RowBox[{"k2", "*", 
           RowBox[{"k3", "/", "3"}]}], "+", 
          RowBox[{"k5", "/", "6"}]}], ")"}]}], ",", "5"}], "]"}], "]"}]}], 
   ";", 
   RowBox[{"coefficients", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Apply", "[", 
       RowBox[{"List", ",", "g"}], "]"}], ")"}], "/.", 
     RowBox[{
      RowBox[{"faModel", "[", "x___", "]"}], "\[Rule]", 
      "1"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.518998350968348*^9, 3.5189984334640007`*^9}, {
  3.518998677121559*^9, 3.518998680292996*^9}, {3.518998749711463*^9, 
  3.5189987516244917`*^9}, {3.518998793049943*^9, 3.518998842824054*^9}, {
  3.518998880912293*^9, 3.518998884794879*^9}, {3.5189989959094677`*^9, 
  3.5189990062141237`*^9}, {3.518999621375732*^9, 3.5189996243112164`*^9}, {
  3.542616573253929*^9, 3.542616590494547*^9}, {3.542616644849242*^9, 
  3.542616645324572*^9}, {3.543199667808962*^9, 3.543199669077142*^9}, {
  3.6201733291459103`*^9, 3.620173329360702*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"last", " ", "identity", " ", "of", " ", "Claim", " ", "4.6"}], 
   "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"k_", ",", "x_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Factorial", "[", "k", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{"t", ",", "k"}], "]"}], "*", 
         RowBox[{"x", "^", "k"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{"t", ",", 
           RowBox[{"k", "-", "1"}]}], "]"}], "*", 
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"t", "*", "x"}]}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"b", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "a", "*", "hpta"}], "-", 
        RowBox[{"3", "b"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
     RowBox[{"hpta", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"b", "/", "3"}]}], "+", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "c"}], "]"}], "/", "3"}]}]}], ")"}]}], 
     "\[IndentingNewLine]", "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "c"}], "]"}], "/", "2"}]}], "+", 
       RowBox[{"a", "*", "b"}], "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "c"}], "]"}], "/", "2"}]}], ")"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.542628320558747*^9, 3.542628375918916*^9}, {
   3.54262844370612*^9, 3.542628555467587*^9}, {3.542628601809201*^9, 
   3.542628713371859*^9}, 3.542628746258681*^9, {3.542628782230068*^9, 
   3.542628831859555*^9}, {3.543199673951449*^9, 3.543199674707954*^9}}]
},
WindowSize->{1280, 773},
WindowMargins->{{4, Automatic}, {1, Automatic}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->""},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 349, 7, 36, "Input"],
Cell[909, 29, 713, 21, 57, "Input"],
Cell[1625, 52, 863, 24, 78, "Input"],
Cell[2491, 78, 697, 17, 57, "Input"],
Cell[3191, 97, 585, 13, 57, "Input"],
Cell[3779, 112, 811, 20, 57, "Input"],
Cell[4593, 134, 439, 13, 57, "Input"],
Cell[5035, 149, 185, 5, 36, "Input"],
Cell[5223, 156, 322, 9, 36, "Input"],
Cell[5548, 167, 117, 2, 35, "Input"],
Cell[5668, 171, 576, 14, 57, "Input"],
Cell[6247, 187, 235, 7, 35, "Input"],
Cell[6485, 196, 1148, 29, 57, "Input"],
Cell[7636, 227, 968, 23, 57, "Input"],
Cell[8607, 252, 1686, 48, 99, "Input"],
Cell[10296, 302, 198, 4, 36, "Input"],
Cell[10497, 308, 79, 1, 35, "Input"],
Cell[10579, 311, 764, 16, 78, "Input"],
Cell[11346, 329, 507, 10, 57, "Input"],
Cell[11856, 341, 627, 14, 57, "Input"],
Cell[12486, 357, 520, 11, 36, "Input"],
Cell[13009, 370, 2428, 64, 267, "Input"],
Cell[15440, 436, 3015, 78, 267, "Input"],
Cell[18458, 516, 4203, 101, 309, "Input"],
Cell[22664, 619, 1090, 30, 141, "Input"],
Cell[23757, 651, 1172, 31, 120, "Input"],
Cell[24932, 684, 1042, 25, 141, "Input"],
Cell[25977, 711, 2783, 74, 225, "Input"],
Cell[28763, 787, 1852, 48, 141, "Input"],
Cell[30618, 837, 965, 23, 99, "Input"],
Cell[31586, 862, 4210, 113, 330, "Input"],
Cell[35799, 977, 4333, 102, 456, "Input"],
Cell[40135, 1081, 224, 4, 36, "Input"],
Cell[40362, 1087, 654, 20, 57, "Input"],
Cell[41019, 1109, 828, 23, 57, "Input"],
Cell[41850, 1134, 730, 20, 57, "Input"],
Cell[42583, 1156, 685, 20, 57, "Input"],
Cell[43271, 1178, 576, 17, 57, "Input"],
Cell[43850, 1197, 777, 21, 57, "Input"],
Cell[44630, 1220, 1207, 30, 78, "Input"],
Cell[45840, 1252, 997, 26, 57, "Input"],
Cell[46840, 1280, 1002, 24, 57, "Input"],
Cell[47845, 1306, 254, 5, 36, "Input"],
Cell[48102, 1313, 973, 22, 78, "Input"],
Cell[49078, 1337, 795, 18, 57, "Input"],
Cell[49876, 1357, 1077, 33, 57, "Input"],
Cell[50956, 1392, 366, 7, 36, "Input"],
Cell[51325, 1401, 784, 19, 36, "Input"],
Cell[52112, 1422, 639, 17, 36, "Input"],
Cell[52754, 1441, 686, 18, 35, "Input"],
Cell[53443, 1461, 423, 11, 57, "Input"],
Cell[53869, 1474, 1967, 52, 120, "Input"],
Cell[55839, 1528, 1000, 26, 78, "Input"],
Cell[56842, 1556, 1073, 26, 57, "Input"],
Cell[57918, 1584, 1932, 47, 99, "Input"],
Cell[59853, 1633, 2041, 60, 141, "Input"]
}
]
*)

(* End of internal cache information *)

